Leveraging P90 Requirement: Flexible Resources Bidding in Nordic Ancillary Service Markets

The P90 requirement of the Danish transmission system operator, Energinet, incentivizes flexible resources with stochastic power consumption/production baseline to bid in Nordic ancillary service markets with the minimum reliability of 90%, i.e., letting them cause reserve shortfall with the probability of up to 10%. Leveraging this requirement, we develop a distributionally robust joint chance-constrained optimization model for aggregators of flexible resources to optimize their volume of reserve capacity to be offered. Having an aggregator of electric vehicles as a case study, we show how distributional robustness is key for the aggregator when making bidding decisions in a non-stationary uncertain environment. We also develop a heuristic based on a grid search for the system operator to adjust the P90 requirement and the level of conservativeness, aiming to procure the maximum reserve capacity from stochastic resources with least expected shortfall.

==> src/also_x.py <==
from dataclasses import dataclass
from typing import Tuple, cast

import numpy as np
from base import OptimizationInstance
from gurobipy import GRB, Model
from utils import timing


@dataclass
class LocalGurobiObject:
    model: Model | None = None

    def get_var_values(self) -> Tuple[np.ndarray, np.ndarray]:
        all_vars = self.model.getVars()  # type: ignore
        values = self.model.getAttr("X", all_vars)  # type: ignore
        names = self.model.getAttr("VarName", all_vars)  # type: ignore
        p_cap_opt = np.array(
            [val for name, val in zip(names, values) if name.startswith("p_cap")]
        )
        y_opt = np.array(
            [val for name, val in zip(names, values) if name.startswith("y")]
        )
        return p_cap_opt, y_opt


@timing()
def run_optimization(
    inst: OptimizationInstance,
    local: LocalGurobiObject,
    q: float,
    show_output: bool = False,
) -> None:

    no_samples = inst.cv.no_samples
    no_minutes_per_hour = inst.setup.no_minutes_per_hour
    no_ev_samples = inst.cv.no_ev_samples
    max_charge_rate = inst.setup.max_charge_rate
    empirical_distribution = inst.empirical_distribution
    prices = inst.prices
    M = inst.also_x.M

    if local.model is None:
        # Create a new model
        print("Creating model...")
        m = Model("also_x")
        m = cast(Model, m)
        # Suppress output
        m.setParam("OutputFlag", 0)  # type: ignore

        # Variables: Number capacity for each hour
        print("Adding variables...")
        m.addVars(  # type: ignore
            24,
            name="p_cap",
            lb=0,
            ub=no_ev_samples * max_charge_rate,
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            no_minutes_per_hour * 24,
            name="y",
            lb=0,
            ub=1,
            vtype=GRB.CONTINUOUS,
        )
        m.update()

        # Objective: Maximize earnings
        m.setObjective(sum(m.getVarByName(f"p_cap[{h}]") * prices[h] for h in range(24)), GRB.MAXIMIZE)  # type: ignore

        # Constraints
        print("Adding constraints...")
        m.addConstrs(  # type: ignore
            (
                -(1 - m.getVarByName(f"y[{w},{i}]")) * M
                <= m.getVarByName(f"p_cap[{i//60}]") - empirical_distribution[w, i]
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            ),
            "jcc1",
        )
        m.addConstrs(  # type: ignore
            (
                m.getVarByName(f"p_cap[{i//60}]") - empirical_distribution[w, i]
                <= m.getVarByName(f"y[{w},{i}]") * M
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            ),
            "jcc2",
        )
        m.addConstr(  # type: ignore
            sum(
                m.getVarByName(f"y[{w},{i}]")
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            )
            <= q,
            "q_ax",
        )
        local.model = m
    else:
        assert isinstance(local.model, Model)
        # only adjust constraint related to a new q
        local.model.remove(local.model.getConstrByName("q_ax"))  # type: ignore
        local.model.addConstr(  # type: ignore
            sum(
                local.model.getVarByName(f"y[{w},{i}]")
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            )
            <= q,
            "q_ax",
        )
        local.model.update()  # type: ignore

    if show_output:
        # Show output
        local.model.setParam("OutputFlag", 1)  # type: ignore

    # Optimize the model
    print("Optimizing...")
    local.model.optimize()  # type: ignore
    print("Done!")

    # assert optimization status
    try:
        assert local.model.status == GRB.OPTIMAL
    except AssertionError:
        # print error message
        print("Optimization status: ", end="")
        if local.model.status == GRB.INFEASIBLE:
            print("INFEASIBLE")
        elif local.model.status == GRB.INF_OR_UNBD:
            print("INF_OR_UNBD")
        elif local.model.status == GRB.UNBOUNDED:
            print("UNBOUNDED")
        else:
            print("UNKNOWN")
            raise AssertionError

    # print objective value
    print(f"Objective value: {round(local.model.objVal, 1)}")  # type: ignore


@timing()
def run_also_x(opt_instance: OptimizationInstance) -> Tuple[np.ndarray, np.ndarray]:

    # tolerance for the difference between the upper and lower bound
    tol = 1
    # set q_lower and q_upper
    q_lower = 0
    q_upper = opt_instance.also_x.q
    iter = 0
    q: float
    p_cap_opt: np.ndarray
    y_opt: np.ndarray
    local = LocalGurobiObject()

    while abs(q_upper - q_lower) > tol:

        print(f"iteration: {iter}")

        # set q
        q = (q_lower + q_upper) / 2

        print(f"\n\nq_lower: {q_lower}, q_upper: {q_upper}, q: {q}\n\n")

        # run relaxation of MILP
        if iter == 0:
            run_optimization(opt_instance, local, q)
        else:
            run_optimization(opt_instance, local, q)

        p_cap_opt, y_opt = local.get_var_values()

        # get percentage of y_opy that are 0
        y_opt_0 = np.sum(y_opt == 0) / np.size(y_opt)
        print(f"Percentage of y_opt that are 0: {round(y_opt_0, 2)*100}%")
        print(f"P_cap_opt: {p_cap_opt}")

        # adjust q accordingly
        if y_opt_0 >= 1 - opt_instance.epsilon:
            q_lower = q  # type: ignore
        else:
            q_upper = q  # type: ignore

        iter += 1

    assert local.model is not None and iter > 0
    print(f"Final q: {q}")  # type: ignore

    p_cap_opt, y_opt = local.get_var_values()
    return p_cap_opt, y_opt  # type: ignore


==> src/base.py <==
import enum
import math
from dataclasses import dataclass, field
from typing import List

import numpy as np


@dataclass
class Setup:
    rng: np.random.Generator
    no_ev: int  # number of ev charging stations
    no_days: int  # number of days to simulate
    no_hours_per_day: int  # number of hours in a day
    no_minutes_per_hour: int  # number of minutes in an hour
    # ev charging parameters
    charge_rate: float
    max_charge_rate: float
    avg_charge_time: float
    std_charge_time: float
    # percentage of days where no charging is allowed
    prob_of_no_charging: float

    # total time period for the simulation, e.g., 60 hours
    total_time: int = field(init=False)

    def __post_init__(self) -> None:
        self.total_time = (
            self.no_days * self.no_hours_per_day * self.no_minutes_per_hour
        )


class IS_OOS_Enum(enum.Enum):
    IS = 1
    OOS = 2


class Method_Enum(enum.Enum):
    ALSO_X = "also_x"
    DRJCC = "drjcc"
    CVAR = "cvar"


@dataclass
class CrossValidator:
    # variables related to an instance on a fold
    no_samples: int  # for empirical distribution
    no_ev_samples: int  # on. evs in portfolio
    # in-sample period start and end
    in_sample_start: int
    in_sample_end: int
    # out-of-sample period start and end
    out_sample_start: int
    out_sample_end: int

    def __post_init__(self) -> None:
        assert self.in_sample_start < self.in_sample_end
        assert self.out_sample_start < self.out_sample_end
        assert self.in_sample_end <= self.out_sample_start
        # assert all above 0
        assert self.no_samples > 0
        assert self.no_ev_samples > 0
        assert self.in_sample_start >= 0
        assert self.in_sample_end >= 0
        assert self.out_sample_start >= 0
        assert self.out_sample_end >= 0

    def no_is_days(self, setup: Setup) -> int:
        d = (self.in_sample_end - self.in_sample_start) / (
            setup.no_hours_per_day * setup.no_minutes_per_hour
        )
        assert d % 1 == 0
        return int(d)

    def no_oos_days(self, setup: Setup) -> int:
        d = (self.out_sample_end - self.out_sample_start) / (
            setup.no_hours_per_day * setup.no_minutes_per_hour
        )
        assert d % 1 == 0
        return int(d)


@dataclass
class ALSO_X:
    M: float
    q: float


@dataclass
class DRJCC:
    M: float
    M2: np.ndarray
    theta_list: List[float] = field(init=False)
    # theta: float

    def __post_init__(self) -> None:
        # self.theta_list = [
        #     0.01,
        # ]
        self.theta_list = [
            # 0,
            0.01,
            0.1,
            0.2,
            0.3,
            0.4,
            0.5,
            0.6,
            0.7,
            0.8,
            0.9,
            1.0,
            2.0,
        ]
        # self.theta_list = [
        #     0,
        #     1e-07,
        #     1e-06,
        #     1e-05,
        #     1e-05 * 2,
        #     1e-05 * 3,
        #     1e-05 * 4,
        #     1e-05 * 5,
        #     1e-04,
        #     1e-04 * 2,
        #     1e-04 * 3,
        #     1e-04 * 4,
        #     1e-04 * 5,
        #     1e-03,
        #     1e-03 * 2,
        #     1e-03 * 3,
        #     1e-03 * 4,
        #     1e-03 * 5,
        #     1e-02,
        #     1e-02 * 2,
        #     1e-02 * 3,
        #     1e-02 * 4,
        #     1e-02 * 5,
        #     1e-01,
        #     1e-01 * 2,
        #     1e-01 * 3,
        #     1e-01 * 4,
        #     1e-01 * 5,
        #     1.0,
        #     1.0 + 0.2,
        #     1.0 + 0.3,
        #     1.0 + 0.4,
        #     1.0 + 0.5,
        #     2.0,
        #     2.0 + 0.2,
        #     2.0 + 0.3,
        #     2.0 + 0.4,
        #     2.0 + 0.5,
        #     10,
        #     20,
        #     30,
        #     40,
        #     50,
        #     100,
        # ]


@dataclass
class OptimizationInstance:
    setup: Setup
    epsilon: float
    no_samples: int
    prices: np.ndarray
    ev_kw: np.ndarray
    empirical_distribution: np.ndarray
    cv: CrossValidator

    also_x: ALSO_X = field(init=False)
    drjcc: DRJCC = field(init=False)

    def __post_init__(self) -> None:
        assert 0 <= self.cv.no_ev_samples <= self.setup.no_ev
        assert self.prices.shape == (24,)
        assert self.no_samples == self.cv.no_samples
        assert self.empirical_distribution.shape[0] == self.no_samples
        self.also_x = ALSO_X(
            M=self.cv.no_ev_samples * self.setup.max_charge_rate,
            q=math.floor(self.epsilon * self.no_samples * 24 * 60),
        )
        # self.drjcc = DRJCC(M=self.cv.no_ev_samples * self.setup.max_charge_rate)
        # self.drjcc = DRJCC(M=10**6)
        # self.drjcc = DRJCC(M=0)
        # theta = 1 / self.no_samples * self.empirical_distribution.std() * 3
        self.drjcc = DRJCC(
            # M=1 / self.no_samples * self.empirical_distribution.std() * 3,
            # M=1 / self.no_samples * self.empirical_distribution.std() * 3,
            # M=np.std(self.empirical_distribution),
            M=np.mean(self.empirical_distribution * 0.10),  # 10% violation
            M2=self.p90_empirical_distribution,
            # M=1,
            # M=10**6,
            # theta_list=[theta],
        )

    @staticmethod
    def get_aggregate_kw(ev_kw: np.ndarray) -> np.ndarray:
        return np.nansum(ev_kw, axis=0)

    @property
    def aggregate_kw(self) -> np.ndarray:
        return self.get_aggregate_kw(self.ev_kw)

    @property
    def max_kw(self) -> float:
        return self.cv.no_ev_samples * self.setup.max_charge_rate

    @property
    def average_empirical_distribution(self) -> np.ndarray:
        return np.mean(self.empirical_distribution, axis=0)

    @property
    def max_of_mean_empirical_distribution(self) -> float:
        return self.average_empirical_distribution.max()

    @property
    def p90_empirical_distribution(self) -> np.ndarray:
        return np.percentile(
            np.mean(
                self.empirical_distribution.reshape(self.no_samples, 24, -1), axis=2
            ),
            10,
            axis=0,
        )


@dataclass
class Result:
    p_cap: np.ndarray
    p_realized: np.ndarray
    violation: np.ndarray
    is_oos: IS_OOS_Enum
    method: Method_Enum

    revenue: float
    penalty: float

    # frequency of violations
    freq: float = field(init=False)

    def __post_init__(self) -> None:
        assert self.p_cap.shape[0] % 24 == 0
        assert self.p_realized.shape[0] % 24 == 0
        assert self.p_realized.shape[0] % (24 * 60) == 0
        assert self.violation.shape == self.p_realized.shape

        self.freq = np.sum(self.violation > 0) / np.size(self.violation)  # type:ignore

    def get_mean_realized_kw(self) -> np.ndarray:
        return np.nanmean(self.p_realized.reshape(24, -1), axis=1)

    def get_mean_violation_kw(self) -> np.ndarray:
        return np.nanmean(self.violation.reshape(24, -1), axis=1)

    def get_freq_distribution(self) -> np.ndarray:
        ar = self.violation.reshape(60, -1)
        ar = np.sum(ar > 0, axis=0) / 60
        assert np.isclose(np.mean(ar), self.freq)
        return ar

    def get_violation_distribution(self) -> np.ndarray:
        ar = self.violation[self.violation > 0]
        if ar.shape[0] == 0:
            return np.array([0.0])
        return ar


==> src/bi_level.py <==
import math
from dataclasses import dataclass, field
from typing import Dict, List, Tuple, cast

import numpy as np
from base import IS_OOS_Enum, Method_Enum, OptimizationInstance
from evaluate import evaluate
from gurobipy import GRB, Model
from utils import timing

EPSILON = list(round(x, 2) for x in np.arange(0.01, 0.31, 0.01))
# EPSILON = list(round(x, 2) for x in np.arange(0.05, 0.16, 0.01))
# EPSILON = list(round(x, 2) for x in np.arange(0.01, 0.11, 0.01))


class InfeasibleError(Exception):
    pass


@dataclass
class LocalGurobiObject:

    best_epsilon: float
    best_theta: float

    model: Model | None = None

    # Energinet's objective (for the outer problem)
    best_outer_obj: float = -np.infty
    # Aggregator's objective (for the inner problem)
    best_inner_obj: float = -np.infty
    best_p_cap_opt: np.ndarray = field(init=False)

    best_t: float | None = None
    best_s: np.ndarray | None = None
    best_q: np.ndarray | None = None
    best_nu: np.ndarray | None = None

    def __post_init__(self) -> None:
        self.best_p_cap_opt = np.zeros(24)

    def get_var_values(self) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
        all_vars = self.model.getVars()  # type: ignore
        values = self.model.getAttr("X", all_vars)  # type: ignore
        names = self.model.getAttr("VarName", all_vars)  # type: ignore
        p_cap_opt = np.array(
            [val for name, val in zip(names, values) if name.startswith("p_cap")]
        )
        nu = np.array(
            [val for name, val in zip(names, values) if name.startswith("nu")]
        )
        # get non-negative values of nu
        nu = np.maximum(nu, 0)
        q = np.array([val for name, val in zip(names, values) if name.startswith("q")])
        return p_cap_opt, nu, q

    def update_s_t_q_nu(self, no_samples: int, no_minutes_per_hour: int) -> None:
        t = self.model.getVarByName("t").x  # type: ignore
        s = np.array([self.model.getVarByName(f"s[{w}]").x for w in range(no_samples)])  # type: ignore
        q = np.array([self.model.getVarByName(f"q[{w}]").x for w in range(no_samples)])  # type: ignore
        nu = np.array([self.model.getVarByName(f"nu[{w},{i}]").x for w in range(no_samples) for i in range(24 * no_minutes_per_hour)])  # type: ignore
        nu = np.maximum(nu, 0)
        self.best_t = t
        self.best_s = s
        self.best_q = q
        self.best_nu = nu


@timing()
def run_optimization(
    inst: OptimizationInstance,
    local: LocalGurobiObject,
    theta: float,
    show_output: bool = False,
) -> None:

    no_samples = inst.cv.no_samples
    no_minutes_per_hour = inst.setup.no_minutes_per_hour
    no_ev_samples = inst.cv.no_ev_samples
    max_charge_rate = inst.setup.max_charge_rate
    empirical_distribution = inst.empirical_distribution
    prices = inst.prices
    epsilon = inst.epsilon
    M = inst.drjcc.M

    def add_theta0_constraint(model: Model, theta: float) -> None:
        """
        Add an additional constraint to the model for the case that theta=0
        in order to get the right result.
        """
        if theta == 0 and False:
            model.addConstr(  # type: ignore
                sum(model.getVarByName(f"q[{w}]") for w in range(no_samples))
                <= math.floor(epsilon * no_samples),
                "theta0",
            )

    if local.model is None:
        # Create a new model
        print("Creating model...")
        m = Model("drjcc")
        m = cast(Model, m)
        # Suppress output
        m.setParam("OutputFlag", 0)  # type: ignore

        # Variables: Number capacity for each hour
        print("Adding variables...")
        m.addVars(  # type: ignore
            24,
            name="p_cap",
            # lb=0,
            lb=-GRB.INFINITY,
            ub=no_ev_samples * max_charge_rate,
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            name="q",
            lb=0,
            ub=1,
            # vtype=GRB.BINARY,
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            name="s",
            lb=0,
            vtype=GRB.CONTINUOUS,
        )
        m.addVar(  # type: ignore
            lb=-GRB.INFINITY,
            name="t",
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            24 * no_minutes_per_hour,
            lb=-GRB.INFINITY,
            name="nu",
            vtype=GRB.CONTINUOUS,
        )
        m.update()

        # Inner objective: Maximize earnings - expected violation penalty (which is just paying back the TSO)
        m.setObjective(
            sum(m.getVarByName(f"p_cap[{h}]") * prices[h] for h in range(24)),
            GRB.MAXIMIZE,
        )

        # Constraints
        print("Adding constraints...")
        m.addConstr(  # type: ignore
            epsilon * no_samples * m.getVarByName("t")
            - sum(m.getVarByName(f"s[{w}]") for w in range(no_samples))
            >= theta * no_samples,
            "jcc0",
        )
        m.addConstrs(  # type: ignore
            (
                empirical_distribution[w, i]
                - m.getVarByName(f"p_cap[{i//60}]")
                + M * m.getVarByName(f"q[{w}]")
                >= m.getVarByName("t") - m.getVarByName(f"s[{w}]")
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            ),
            "jcc1",
        )
        m.addConstrs(  # type: ignore
            (
                M * (1 - m.getVarByName(f"q[{w}]"))
                >= m.getVarByName("t") - m.getVarByName(f"s[{w}]")
                for w in range(no_samples)
            ),
            "jcc2",
        )
        m.addConstrs(  # type: ignore
            (
                m.getVarByName(f"nu[{w},{i}]")
                == m.getVarByName(f"p_cap[{i//60}]") - empirical_distribution[w, i]
                for w in range(no_samples)
                for i in range(24 * no_minutes_per_hour)
            ),
            "nu_constraint",
        )
        local.model = m
        add_theta0_constraint(local.model, theta)
        local.model.update()  # type: ignore
    else:
        assert isinstance(local.model, Model)
        # only adjust constraint related to a new theta and epsilon
        local.model.remove(local.model.getConstrByName("jcc0"))  # type: ignore
        local.model.addConstr(  # type: ignore
            epsilon * no_samples * local.model.getVarByName("t")
            - sum(local.model.getVarByName(f"s[{w}]") for w in range(no_samples))
            >= theta * no_samples,
            "jcc0",
        )
        add_theta0_constraint(local.model, theta)
        local.model.update()  # type: ignore

    if show_output:
        # Show output
        local.model.setParam("OutputFlag", 1)  # type: ignore

    # Optimize the model
    print("Optimizing...")
    local.model.optimize()  # type: ignore
    print("Done!")

    # assert optimization status
    try:
        assert local.model.status == GRB.OPTIMAL
    except AssertionError:
        # print error message
        print("Optimization status: ", end="")
        if local.model.status == GRB.INFEASIBLE:
            print("INFEASIBLE")
            raise InfeasibleError
        elif local.model.status == GRB.INF_OR_UNBD:
            print("INF_OR_UNBD")
        elif local.model.status == GRB.UNBOUNDED:
            print("UNBOUNDED")
        else:
            print("UNKNOWN")
            raise AssertionError

    # print objective value
    print(f"Objective value: {round(local.model.objVal, 1)}")  # type: ignore


def exponential_function(x: float) -> float:
    return 100 * (2**x - 1)


@timing()
def run_bi_level(
    opt_instance: OptimizationInstance,
) -> Tuple[
    np.ndarray, List[Dict[str, float]], List[Dict[str, float]], LocalGurobiObject
]:

    theta_list = opt_instance.drjcc.theta_list
    no_samples = opt_instance.cv.no_samples
    no_minutes_per_hour = opt_instance.setup.no_minutes_per_hour
    local = LocalGurobiObject(
        best_theta=theta_list[0],
        best_epsilon=EPSILON[0],
    )

    grid_result_is = []
    grid_result_oos = []

    # perform grid-search over all thetas and epsilons
    for epsilon in EPSILON:

        opt_instance.epsilon = epsilon
        assert opt_instance.epsilon == epsilon

        for theta in theta_list:
            print(f"epsilon: {epsilon}, theta: {theta}")

            try:
                run_optimization(opt_instance, local, theta, show_output=False)
            except InfeasibleError:
                continue

            p_cap_opt_, nu, q = local.get_var_values()
            nu_sum = nu.reshape(no_samples, 24, -1).sum(axis=2).sum(axis=1).mean()
            penalty = 0
            outer_obj = sum(p_cap_opt_) - nu_sum  # - nu_sum * penalty
            assert sum(p_cap_opt_) >= nu_sum
            print(f"nu: {nu_sum}, outer obj: {outer_obj}")

            # save result if it's not bogus
            if (
                not any(
                    p_cap_opt_
                    >= opt_instance.setup.max_charge_rate
                    * opt_instance.cv.no_ev_samples
                    - 1
                )
                and not (p_cap_opt_ <= 1).all()
                and not (p_cap_opt_ < 0).any()
            ):
                grid_result_is.append(
                    {
                        "theta": theta,
                        "epsilon": epsilon,
                        "outer_obj": outer_obj,
                        "p_cap_opt": p_cap_opt_,
                        "nu": nu_sum,
                        "penalty": penalty,
                    }
                )
                # get corresponding OOS result
                oos_result = evaluate(
                    opt_instance,
                    p_cap_opt_,
                    is_oos=IS_OOS_Enum.OOS,
                    method=Method_Enum.ALSO_X,
                )
                nu_sum_oos = (
                    oos_result.violation.reshape(-1, 24, 60)
                    .sum(axis=2)
                    .mean(axis=0)
                    .sum()
                    / 60
                )
                penalty_oos = 0
                outer_obj_oos = sum(p_cap_opt_) - nu_sum_oos * penalty_oos
                outer_obj_oos = max(outer_obj_oos, 0)
                grid_result_oos.append(
                    {
                        "theta": theta,
                        "epsilon": epsilon,
                        "outer_obj": outer_obj_oos,
                        "p_cap_opt": p_cap_opt_,
                        "nu": nu_sum_oos,
                        "penalty": penalty_oos,
                    }
                )

            # check if this is the best solution AND it's not bogus...
            if (
                outer_obj > local.best_outer_obj
                and not any(
                    p_cap_opt_
                    >= opt_instance.setup.max_charge_rate
                    * opt_instance.cv.no_ev_samples
                    - 1
                )
                and not (p_cap_opt_ <= 1).all()
                and not (p_cap_opt_ < 0).any()
            ):
                print("New best solution found!")
                local.best_p_cap_opt = p_cap_opt_
                local.best_theta = theta
                local.best_epsilon = epsilon
                local.best_outer_obj = outer_obj
                local.best_inner_obj = local.model.objVal  # type: ignore
                local.update_s_t_q_nu(no_samples, no_minutes_per_hour)

    if local.best_outer_obj == -np.infty:
        print("No solution found for any theta for DRJCC!")

    assert local.model is not None
    print("\n\n")
    print(f"Best theta: {local.best_theta}")
    print(f"Best epsilon: {local.best_epsilon}")
    print(f"Best outer objective value: {local.best_outer_obj}")
    print(f"Best inner objective value: {local.best_inner_obj}")
    print(f"Best p_cap_opt: {local.best_p_cap_opt}")

    print(f"Best t: {local.best_t}")  # type: ignore
    print(f"Best s: {local.best_s}")  # type: ignore
    print(f"Best q: {local.best_q}")  # type: ignore
    print(f"Best nu: {round(sum(local.best_nu) / 60 / no_samples,1)}")  # type: ignore

    return local.best_p_cap_opt, grid_result_is, grid_result_oos, local


==> src/cvar.py <==
from dataclasses import dataclass
from typing import cast

import numpy as np
from base import OptimizationInstance
from gurobipy import GRB, Model
from utils import timing


@dataclass
class LocalGurobiObject:
    model: Model | None = None

    def get_var_values(self) -> np.ndarray:
        all_vars = self.model.getVars()  # type: ignore
        values = self.model.getAttr("X", all_vars)  # type: ignore
        names = self.model.getAttr("VarName", all_vars)  # type: ignore
        p_cap_opt = np.array(
            [val for name, val in zip(names, values) if name.startswith("p_cap")]
        )
        return p_cap_opt


@timing()
def run_optimization(
    inst: OptimizationInstance,
    local: LocalGurobiObject,
    show_output: bool = False,
) -> None:

    no_samples = inst.cv.no_samples
    no_minutes_per_hour = inst.setup.no_minutes_per_hour
    no_ev_samples = inst.cv.no_ev_samples
    max_charge_rate = inst.setup.max_charge_rate
    empirical_distribution = inst.empirical_distribution
    prices = inst.prices
    epsilon = inst.epsilon

    if local.model is None:
        # Create a new model
        print("Creating model...")
        m = Model("cvar")
        m = cast(Model, m)
        # Suppress output
        m.setParam("OutputFlag", 0)  # type: ignore

        # Variables: Number capacity for each hour
        print("Adding variables...")
        m.addVars(  # type: ignore
            24,
            name="p_cap",
            lb=0,
            ub=no_ev_samples * max_charge_rate,
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            no_minutes_per_hour * 24,
            lb=-GRB.INFINITY,
            name="zeta",
            vtype=GRB.CONTINUOUS,
        )
        m.addVar(  # type: ignore
            name="beta",
            lb=-GRB.INFINITY,
            ub=0,
            vtype=GRB.CONTINUOUS,
        )
        m.update()

        # Objective: Maximize earnings
        m.setObjective(sum(m.getVarByName(f"p_cap[{h}]") * prices[h] for h in range(24)), GRB.MAXIMIZE)  # type: ignore

        # Constraints
        m.addConstrs(  # type: ignore
            (
                m.getVarByName(f"p_cap[{i//60}]") - empirical_distribution[w, i]
                <= m.getVarByName(f"zeta[{w},{i}]")
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            ),
            "jcc1",
        )
        m.addConstr(  # type: ignore
            (
                sum(
                    m.getVarByName(f"zeta[{w},{i}]")
                    for w in range(no_samples)
                    for i in range(no_minutes_per_hour * 24)
                )
                / (no_samples * no_minutes_per_hour * 24)
                - (1 - epsilon) * m.getVarByName("beta")
                <= 0
            ),
            "jcc2",
        )
        m.addConstrs(  # type: ignore
            (
                m.getVarByName("beta") <= m.getVarByName(f"zeta[{w},{i}]")
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            ),
            "jcc3",
        )
        local.model = m
    else:
        raise ValueError("Model already exists")

    if show_output:
        # Show output
        local.model.setParam("OutputFlag", 1)  # type: ignore

    # Optimize the model
    print("Optimizing...")
    local.model.optimize()  # type: ignore
    print("Done!")

    # assert optimization status
    try:
        assert local.model.status == GRB.OPTIMAL
    except AssertionError:
        # print error message
        print("Optimization status: ", end="")
        if local.model.status == GRB.INFEASIBLE:
            print("INFEASIBLE")
        elif local.model.status == GRB.INF_OR_UNBD:
            print("INF_OR_UNBD")
        elif local.model.status == GRB.UNBOUNDED:
            print("UNBOUNDED")
        else:
            print("UNKNOWN")
            raise AssertionError

    # print objective value
    print(f"Objective value: {round(local.model.objVal, 1)}")  # type: ignore


@timing()
def run_cvar(opt_instance: OptimizationInstance) -> np.ndarray:

    local = LocalGurobiObject()
    run_optimization(opt_instance, local)

    p_cap_opt = local.get_var_values()

    # get percentage of y_opy that are 0
    print(f"P_cap_opt: {p_cap_opt}")
    assert local.model is not None

    p_cap_opt = local.get_var_values()
    return p_cap_opt  # type: ignore


==> src/data_generator.py <==
from typing import Tuple

import numba
import numpy as np
from base import CrossValidator, IS_OOS_Enum, Setup
from utils import timing


def generate_probability_vector(rng: np.random.Generator) -> np.ndarray:
    # create probability distribution over 24 hours using cosine function which peaks at 00:00
    p = np.cos(np.linspace(0, 2 * np.pi, 24)) + 1
    print(np.argmax(p))
    # assert np.argmax(p) == 17
    p += rng.standard_normal(24)  # add some noise
    p = np.abs(p)  # take absolute value
    p = p / np.sum(p)  # normalize the probabilities to sum to 1
    assert p.shape == (24,)
    return p


def draw_charging_events(
    rng: np.random.Generator, setup: Setup, prob: np.ndarray
) -> np.ndarray:
    # draw no_ev charging times for each day
    size = (setup.no_ev, setup.no_days)  # size of the events array
    events = rng.choice(np.arange(24), size=size, p=prob)
    prob_of_no_charging = setup.prob_of_no_charging
    # for no_charging % of the time, set events to 0
    mask = rng.choice(
        [np.nan, 1], size=size, p=[prob_of_no_charging, 1 - prob_of_no_charging]
    )
    events = events * mask
    assert (events[~np.isnan(events)] >= 0).all()
    return events


@timing()
@numba.njit(
    [
        (
            numba.types.int64,
            numba.types.int64,
            numba.types.int64,
            numba.types.int64,
            numba.types.float64,
            numba.types.float64,
            numba.types.float64,
            numba.types.float64,
            numba.types.float64[:, :],
            numba.types.float64[:, :],
        )
    ],
    cache=True,
    # np.isnan does not work with fastmath=True:
    # https://github.com/numba/numba/issues/6807
    fastmath=True,
)
def compute_ev_consumption(
    no_ev: int,
    no_minutes_per_hour: int,
    no_hours_per_day: int,
    total_time: int,
    charge_rate: float,
    max_charge_rate: float,
    avg_charge_time: float,
    std_charge_time: float,
    events: np.ndarray,
    ev_kw: np.ndarray,
) -> None:
    np.random.seed(1)
    rng = np.random
    for i in range(no_ev):
        # print(i, end="\r")
        for j in range(total_time):
            # j is minute from 1...total_time
            day = j // (no_hours_per_day * no_minutes_per_hour)
            day_of_week = day % 7
            hour = j // no_minutes_per_hour
            hour_of_day = hour % 24

            if events[i][day] == hour_of_day and ev_kw[i][j] == 0:
                # charge_rate_ = charge_rate + rng.normal() * 0.5
                charge_rate_ = charge_rate + rng.standard_cauchy() * 0.5
                charge_rate_ += rng.normal(0, np.sqrt(day))
                charge_rate_ = max(0, min(charge_rate_, max_charge_rate))
                ev_kw[i][j] = charge_rate_
                if day_of_week < 5:  # Weekdays
                    # draw charge time from a normal distribution with higher charge time on weekdays
                    # charge_time = rng.normal(avg_charge_time, std_charge_time)
                    charge_time = rng.standard_t(3) + avg_charge_time
                    charge_time += rng.normal(0, np.sqrt(day))
                else:  # Weekends
                    # draw charge time from a normal distribution
                    # charge_time = rng.normal(
                    #     avg_charge_time * 1.5, std_charge_time * 0.50
                    # )
                    charge_time = rng.standard_t(3) + avg_charge_time * 1.5
                    charge_time += rng.normal(0, np.sqrt(day))
                # force non-stationarity for oos period
                if day >= np.infty:
                    # make charge time shorter
                    charge_time = rng.normal(avg_charge_time * 0.5, std_charge_time)
                # bound from below by 0
                charge_time = max(0, charge_time)
                # bound from above by 24
                charge_time = min(12, charge_time)
                # round to nearest minute
                charge_time = round(charge_time * no_minutes_per_hour)
                # apply charge time to ev_kw
                ix1 = max(0, j - int(charge_time / 2))
                ix2 = min(total_time, j + int(charge_time / 2))
                ev_kw[i][ix1:ix2] = charge_rate_


def create_distribution(
    cv: CrossValidator, setup: Setup, ev_kw: np.ndarray, is_oos: IS_OOS_Enum
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """
    NOTE: empirical distribution is created using the in-sample period
          so emprical distribution == in-sample distribution
    returns:
        emp: np.ndarray of shape (cv.no_samples, 24); flexiblity offered by EVs in-sample
        up_flex: np.ndarray of shape (cv.no_samples, 24); up flexibility offered by EVs in-sample
        down_flex: np.ndarray of shape (cv.no_samples, 24); down flexibility offered by EVs in-sample
        NOTE: emp = min(up_flex, down_flex)
        NOTE: up_flex corresponds to (in-sample) charging power
              and np.sum(up_flex, axis=0) = (in-sample) average charging power
        NOTE: total max charge rate = down_flex + up_flex

    (same applies for out-of-sample)
    """
    idx = (
        np.arange(cv.in_sample_start, cv.in_sample_end)
        if is_oos == IS_OOS_Enum.IS
        else np.arange(cv.out_sample_start, cv.out_sample_end)
    )
    shape_assert = (
        cv.in_sample_end - cv.in_sample_start
        if is_oos == IS_OOS_Enum.IS
        else cv.out_sample_end - cv.out_sample_start
    )
    assert idx.shape[0] == shape_assert
    # how to create empirical distribution? Per hourly basis
    hour_of_day_ar = (np.arange(setup.total_time) // setup.no_minutes_per_hour) % 24
    assert ev_kw.shape[1] == hour_of_day_ar.shape[0]
    min_of_day_ar = np.arange(setup.total_time) % (setup.no_minutes_per_hour * 24)
    assert (
        ev_kw.shape[1]
        == min_of_day_ar.shape[0]
        == setup.total_time
        == hour_of_day_ar.shape[0]
    )

    # get aggregate kw
    aggregate_kw_ = np.nansum(ev_kw[: cv.no_ev_samples, idx], axis=0)
    assert (
        aggregate_kw_.shape[0] == shape_assert
    ), f"{aggregate_kw_.shape[0]} != {shape_assert}"
    # get no. of EVs plugged in for hour i
    no_plugged_in = np.nansum(ev_kw[: cv.no_ev_samples, idx] > 0, axis=0)
    assert (
        no_plugged_in.shape[0] == shape_assert
    ), f"{no_plugged_in.shape[0]} != {shape_assert}"
    assert (no_plugged_in <= cv.no_ev_samples).all()

    assert cv.no_ev_samples <= ev_kw.shape[0]
    emp = np.zeros((cv.no_samples, 24 * 60))
    up_flex = np.zeros((cv.no_samples, 24 * 60))
    down_flex = np.zeros((cv.no_samples, 24 * 60))
    # now sample uniformly cv.no_samples values for each hour (and each minute in that hour)
    for i in range(24 * 60):
        # get all values for minute i
        # values = aggregate_kw_[hour_of_day_ar[idx] == i]
        # values2 = no_plugged_in[hour_of_day_ar[idx] == i]
        values = aggregate_kw_[min_of_day_ar[idx] == i]
        values2 = no_plugged_in[min_of_day_ar[idx] == i]
        assert values.shape[0] == values2.shape[0]
        # sample cv.no_samples values
        ix = np.arange(len(values))
        replace = True if len(values) < cv.no_samples else False
        # fmt: off
        if replace and i == 0: print("Sampling with replacement for empirical distribution")
        # fmt: on
        sample_ix = setup.rng.choice(
            ix, size=cv.no_samples, replace=replace, shuffle=False
        )
        # calculate up and down flexibility
        up_flex_ = values[sample_ix]
        down_flex_ = setup.max_charge_rate * values2[sample_ix] - values[sample_ix]
        # add to emp (which is assumed to be symmetric arround flexiblity offered)
        assert (up_flex_ >= 0).all()
        assert (down_flex_ >= 0).all()
        assert down_flex_.shape[0] == cv.no_samples
        assert down_flex_.shape == up_flex_.shape
        # take minimum since we are offering symmetric capacity in, e.g., FCR
        # h_rng = np.arange(i * 60, (i + 1) * 60)
        emp[:, i] = np.minimum(up_flex_, down_flex_)  # .reshape(cv.no_samples, 60)
        up_flex[:, i] = up_flex_  # .reshape(cv.no_samples, 60)
        down_flex[:, i] = down_flex_  # .reshape(cv.no_samples, 60)

    assert (setup.max_charge_rate * cv.no_ev_samples >= emp).all()

    return emp, up_flex, down_flex


@timing()
def create_emprical_distribution(
    cv: CrossValidator, setup: Setup, ev_kw: np.ndarray
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    return create_distribution(cv, setup, ev_kw, IS_OOS_Enum.IS)


@timing()
def create_is_distribution(
    cv: CrossValidator, setup: Setup, ev_kw: np.ndarray
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    return create_emprical_distribution(cv, setup, ev_kw)


@timing()
def create_oos_distribution(
    cv: CrossValidator, setup: Setup, ev_kw: np.ndarray
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    return create_distribution(cv, setup, ev_kw, IS_OOS_Enum.OOS)


==> src/drjcc.py <==
import math
from dataclasses import dataclass, field
from typing import Tuple, cast

import numpy as np
from base import IS_OOS_Enum, Method_Enum, OptimizationInstance
from evaluate import evaluate
from gurobipy import GRB, Model
from utils import timing


class InfeasibleError(Exception):
    pass


@dataclass
class LocalGurobiObject:

    best_theta: float

    model: Model | None = None

    best_obj: float = np.infty
    best_p_cap_opt: np.ndarray = field(init=False)

    best_t: float | None = None
    best_s: np.ndarray | None = None
    best_q: np.ndarray | None = None
    # best_nu: np.ndarray | None = None

    def __post_init__(self) -> None:
        self.best_p_cap_opt = np.zeros(24)

    def get_var_values(self) -> np.ndarray:
        all_vars = self.model.getVars()  # type: ignore
        values = self.model.getAttr("X", all_vars)  # type: ignore
        names = self.model.getAttr("VarName", all_vars)  # type: ignore
        p_cap_opt = np.array(
            [val for name, val in zip(names, values) if name.startswith("p_cap")]
        )
        return p_cap_opt

    def update_s_t_q(self, no_samples: int) -> None:
        t = self.model.getVarByName("t").x  # type: ignore
        s = np.array([self.model.getVarByName(f"s[{w}]").x for w in range(no_samples)])  # type: ignore
        q = np.array([self.model.getVarByName(f"q[{w}]").x for w in range(no_samples)])  # type: ignore
        # nu = np.array([self.model.getVarByName(f"nu[{w},{i}]").x for w in range(no_samples) for i in range(24 * 60)])  # type: ignore
        self.best_t = t
        self.best_s = s
        self.best_q = q


@timing()
def run_optimization(
    inst: OptimizationInstance,
    local: LocalGurobiObject,
    theta: float,
    show_output: bool = False,
) -> None:

    no_samples = inst.cv.no_samples
    no_minutes_per_hour = inst.setup.no_minutes_per_hour
    no_ev_samples = inst.cv.no_ev_samples
    max_charge_rate = inst.setup.max_charge_rate
    empirical_distribution = inst.empirical_distribution
    prices = inst.prices
    epsilon = inst.epsilon
    M = inst.drjcc.M
    # M2 = inst.drjcc.M2
    # assert len(M2) == 24

    def add_theta0_constraint(model: Model, theta: float) -> None:
        """
        Add an additional constraint to the model for the case that theta=0
        in order to get the right result.
        """
        if theta == 0 and False:
            print("Adding theta0 constraint...")
            model.addConstr(  # type: ignore
                sum(model.getVarByName(f"q[{w}]") for w in range(no_samples))
                <= math.floor(epsilon * no_samples),
                "theta0",
            )

    if local.model is None:
        # Create a new model
        print("Creating model...")
        m = Model("drjcc")
        m = cast(Model, m)
        # Suppress output
        m.setParam("OutputFlag", 0)  # type: ignore

        # Variables: Number capacity for each hour
        print("Adding variables...")
        m.addVars(  # type: ignore
            24,
            name="p_cap",
            # lb=0,
            lb=-GRB.INFINITY,
            ub=no_ev_samples * max_charge_rate,
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            name="q",
            lb=0,
            ub=1,
            # vtype=GRB.BINARY,
            vtype=GRB.CONTINUOUS,
        )
        m.addVars(  # type: ignore
            no_samples,
            name="s",
            lb=0,
            vtype=GRB.CONTINUOUS,
        )
        m.addVar(  # type: ignore
            lb=-GRB.INFINITY,
            name="t",
            vtype=GRB.CONTINUOUS,
        )
        m.update()

        # Objective: Maximize earnings
        m.setObjective(sum(m.getVarByName(f"p_cap[{h}]") * prices[h] for h in range(24)), GRB.MAXIMIZE)  # type: ignore

        # Constraints
        print("Adding constraints...")
        m.addConstr(  # type: ignore
            epsilon * no_samples * m.getVarByName("t")
            - sum(m.getVarByName(f"s[{w}]") for w in range(no_samples))
            >= theta * no_samples,
            "jcc0",
        )
        m.addConstrs(  # type: ignore
            (
                empirical_distribution[w, i]
                - m.getVarByName(f"p_cap[{i//60}]")
                + M * m.getVarByName(f"q[{w}]")
                >= m.getVarByName("t") - m.getVarByName(f"s[{w}]")
                for i in range(no_minutes_per_hour * 24)
                for w in range(no_samples)
            ),
            "jcc1",
        )
        m.addConstrs(  # type: ignore
            (
                M * (1 - m.getVarByName(f"q[{w}]"))
                >= m.getVarByName("t") - m.getVarByName(f"s[{w}]")
                for w in range(no_samples)
            ),
            "jcc2",
        )
        local.model = m
        add_theta0_constraint(local.model, theta)
        local.model.update()  # type: ignore
    else:
        assert isinstance(local.model, Model)
        # only adjust constraint related to a new theta
        local.model.remove(local.model.getConstrByName("jcc0"))  # type: ignore
        local.model.addConstr(  # type: ignore
            epsilon * no_samples * local.model.getVarByName("t")
            - sum(local.model.getVarByName(f"s[{w}]") for w in range(no_samples))
            >= theta * no_samples,
            "jcc0",
        )
        add_theta0_constraint(local.model, theta)
        local.model.update()  # type: ignore

    if show_output:
        # Show output
        local.model.setParam("OutputFlag", 1)  # type: ignore

    # Optimize the model
    print("Optimizing...")
    local.model.optimize()  # type: ignore
    print("Done!")

    # assert optimization status
    try:
        assert local.model.status == GRB.OPTIMAL
    except AssertionError:
        # print error message
        print("Optimization status: ", end="")
        if local.model.status == GRB.INFEASIBLE:
            print("INFEASIBLE")
            raise InfeasibleError
        elif local.model.status == GRB.INF_OR_UNBD:
            print("INF_OR_UNBD")
        elif local.model.status == GRB.UNBOUNDED:
            print("UNBOUNDED")
        else:
            print("UNKNOWN")
            raise AssertionError

    # print objective value
    print(f"Objective value: {round(local.model.objVal, 1)}")  # type: ignore


@timing()
def run_drjcc(opt_instance: OptimizationInstance) -> np.ndarray:

    theta_list = opt_instance.drjcc.theta_list
    no_samples = opt_instance.cv.no_samples
    local = LocalGurobiObject(best_theta=theta_list[0])

    # perform grid-search over all thetas
    for theta in theta_list:
        print(f"theta: {theta}")
        try:
            run_optimization(opt_instance, local, theta, show_output=False)
        except InfeasibleError:
            continue
        p_cap_opt_ = local.get_var_values()
        print(f"p_cap_opt: {p_cap_opt_}")

        # check if this is the best solution AND it's not bogus...
        if (
            local.model.objVal < local.best_obj  # type: ignore
            and not any(
                p_cap_opt_
                >= opt_instance.setup.max_charge_rate * opt_instance.cv.no_ev_samples
                - 1
            )
            and not (p_cap_opt_ <= 1).all()
            and not (p_cap_opt_ < 0).any()
        ):
            local.best_p_cap_opt = p_cap_opt_
            local.best_theta = theta
            local.best_obj = local.model.objVal  # type: ignore
            local.update_s_t_q(no_samples)

    if local.best_obj == 0.0:
        print("No solution found for any theta for DRJCC!")

    assert local.model is not None
    print("\n\n")
    print(f"Best theta: {local.best_theta}")
    print(f"Best p_cap_opt: {local.best_p_cap_opt}")
    print(f"Best objective value: {local.best_obj}")
    print(f"Best t: {local.best_t}")  # type: ignore
    print(f"Best s: {local.best_s}")  # type: ignore
    print(f"Best q: {local.best_q}")  # type: ignore

    return local.best_p_cap_opt


def run_three_thetas(opt_instance: OptimizationInstance) -> Tuple[np.ndarray, dict]:

    THETAS = [0.01, 0.1, 0.35]
    placeholder = np.empty((len(THETAS), 24))
    grid_result = {}

    # perform grid-search over all thetas
    for theta in THETAS:
        opt_instance.drjcc.theta_list = [theta]
        p_cap_opt = run_drjcc(opt_instance)
        placeholder[THETAS.index(theta)] = p_cap_opt

        is_result = evaluate(
            opt_instance, p_cap_opt, is_oos=IS_OOS_Enum.IS, method=Method_Enum.DRJCC
        )
        oos_result = evaluate(
            opt_instance, p_cap_opt, is_oos=IS_OOS_Enum.OOS, method=Method_Enum.DRJCC
        )
        grid_result[theta] = {"is_result": is_result, "oos_result": oos_result}

    print(f"Theta results: {placeholder}")
    return placeholder, grid_result


==> src/evaluate.py <==
import numpy as np
from base import IS_OOS_Enum, Method_Enum, OptimizationInstance, Result


def evaluate(
    inst: OptimizationInstance,
    p_cap_opt: np.ndarray,
    is_oos: IS_OOS_Enum,
    method: Method_Enum,
) -> Result:

    ev_kw = inst.ev_kw
    no_ev_samples = inst.cv.no_ev_samples
    ix1 = (
        inst.cv.out_sample_start
        if is_oos == IS_OOS_Enum.OOS
        else inst.cv.in_sample_start
    )
    ix2 = inst.cv.out_sample_end if is_oos == IS_OOS_Enum.OOS else inst.cv.in_sample_end
    max_charge_rate = inst.setup.max_charge_rate

    # get aggregate kw
    aggregate_kw_ = np.nansum(ev_kw[:no_ev_samples, ix1:ix2], axis=0)
    assert aggregate_kw_.shape[0] == ix2 - ix1

    # get no. of EVs plugged in
    no_plugged_in = np.sum(ev_kw[:no_ev_samples, ix1:ix2] > 0, axis=0)
    assert no_plugged_in.shape[0] == ix2 - ix1
    assert (no_plugged_in <= no_ev_samples).all()

    # calculate up and down flexibility
    up_flex = aggregate_kw_.copy()
    down_flex = max_charge_rate * no_plugged_in - aggregate_kw_
    sym_flex = np.minimum(up_flex, down_flex)
    assert (up_flex >= 0).all()
    assert (down_flex >= 0).all()
    assert down_flex.shape == up_flex.shape

    # get violations
    assert (ix2 - ix1) % 24 == 0
    p_cap = np.tile(np.repeat(p_cap_opt, 60), (ix2 - ix1) // (24 * 60))
    assert p_cap.shape[0] == ix2 - ix1 == sym_flex.shape[0]
    violations = np.maximum(p_cap - sym_flex, 0.0)  # if positive: violation

    # calculate revenue and penalty
    prices_ = np.tile(np.repeat(inst.prices, 60), (ix2 - ix1) // (24 * 60))
    assert prices_.shape[0] == ix2 - ix1 == sym_flex.shape[0] == violations.shape[0]
    penalty = np.sum(violations * prices_ * 2)  # pay back twice the price
    revenue = np.sum(prices_ * p_cap) - penalty

    # create result instance
    result = Result(
        p_cap=p_cap,
        p_realized=aggregate_kw_,
        violation=violations,
        is_oos=is_oos,
        method=method,
        revenue=revenue,
        penalty=penalty,
    )

    print(f"Violation frequency: {round(result.freq, 2)*100}%")
    print(
        f"Violation avg. magnitude: {round(np.mean(result.violation[result.violation > 0]), 2)} kW"
    )

    return result


==> src/main.py <==
# %% # noqa
import matplotlib.pyplot as plt
import numpy as np
import tikzplotlib
from also_x import run_also_x
from base import CrossValidator, IS_OOS_Enum, Method_Enum, OptimizationInstance, Setup
from bi_level import EPSILON, run_bi_level
from cvar import run_cvar
from data_generator import (
    compute_ev_consumption,
    create_emprical_distribution,
    create_oos_distribution,
    draw_charging_events,
    generate_probability_vector,
)
from drjcc import run_drjcc, run_three_thetas
from evaluate import evaluate
from utils import _set_font_size

SAVE_PLOT = False
P90_EPSILON = 0.10

RUN_ALL_THREE = False
RUN_THREE_THETA_RESULTS = False
RUN_BI_LEVEL = True

p_cap_opt, p_cap_opt2, p_cap_opt3, p_cap_opt4, p_cap_opt5 = None, None, None, None, None  # type: ignore
is_result, is_result2, is_result3, is_result4, is_result5 = None, None, None, None, None  # type: ignore
oos_result, oos_result2, oos_result3, oos_result4, oos_result5 = None, None, None, None, None  # type: ignore
grid_result = None  # type: ignore

setup = Setup(
    rng=np.random.default_rng(0),  # random number generator
    # simulation parameters
    no_ev=200,
    no_days=90,
    no_hours_per_day=24,
    no_minutes_per_hour=60,
    charge_rate=6.0,  # kw
    max_charge_rate=11.0,  # kw
    avg_charge_time=8.0,  # hours --> 4 hours to charge 44 kwh at 11 kw
    std_charge_time=2.0,  # hours, big variation in charge time
    prob_of_no_charging=0.10,  # percentage of days where no charging is allowed
)

prob = generate_probability_vector(setup.rng)
charging_events = draw_charging_events(setup.rng, setup, prob).astype(np.float64)

ev_kw = np.zeros((setup.no_ev, setup.total_time), dtype=np.float64)
compute_ev_consumption(
    setup.no_ev,
    setup.no_minutes_per_hour,
    setup.no_hours_per_day,
    setup.total_time,
    setup.charge_rate,
    setup.max_charge_rate,
    setup.avg_charge_time,
    setup.std_charge_time,
    charging_events,
    ev_kw,
)
assert (ev_kw[~np.isnan(ev_kw)] >= 0).all()
assert OptimizationInstance.get_aggregate_kw(ev_kw).shape[0] == setup.total_time

s = 15  # days
cv = CrossValidator(
    no_samples=30,  # TODO: maybe use literature to get this number
    no_ev_samples=20,  # no. of EVs in portfolio
    in_sample_start=1 * 24 * 60,  # 1 day
    in_sample_end=s * 24 * 60,  # s days
    out_sample_start=s * 24 * 60,
    out_sample_end=setup.total_time,
)

emp, up_flex, down_flex = create_emprical_distribution(cv, setup, ev_kw)
emp_oos, up_flex_oos, down_flex_oos = create_oos_distribution(cv, setup, ev_kw)

opt_instance = OptimizationInstance(
    setup=setup,
    epsilon=P90_EPSILON,
    no_samples=cv.no_samples,
    prices=np.ones(24),
    ev_kw=ev_kw,
    empirical_distribution=emp,
    cv=cv,
)

if RUN_ALL_THREE:
    ### ALSO-X ###
    p_cap_opt, y_opt = run_also_x(opt_instance)
    is_result = evaluate(
        opt_instance, p_cap_opt, is_oos=IS_OOS_Enum.IS, method=Method_Enum.ALSO_X
    )
    oos_result = evaluate(
        opt_instance, p_cap_opt, is_oos=IS_OOS_Enum.OOS, method=Method_Enum.ALSO_X
    )
    print(f"Violation frequency OOS: {round(oos_result.freq, 2)*100}%")

    ### DRJCC ###
    p_cap_opt2 = run_drjcc(opt_instance)
    is_result2 = evaluate(
        opt_instance, p_cap_opt2, is_oos=IS_OOS_Enum.IS, method=Method_Enum.DRJCC
    )
    oos_result2 = evaluate(
        opt_instance, p_cap_opt2, is_oos=IS_OOS_Enum.OOS, method=Method_Enum.DRJCC
    )
    print(f"Violation frequency OOS: {round(oos_result2.freq, 2)*100}%")

    ### CVaR ###
    p_cap_opt3 = run_cvar(opt_instance)
    is_result3 = evaluate(
        opt_instance, p_cap_opt3, is_oos=IS_OOS_Enum.IS, method=Method_Enum.CVAR
    )
    oos_result3 = evaluate(
        opt_instance, p_cap_opt3, is_oos=IS_OOS_Enum.OOS, method=Method_Enum.CVAR
    )
    print(f"Violation frequency OOS: {round(oos_result3.freq, 2)*100}%")


if RUN_BI_LEVEL:
    ### Bi-level optimizatino problem using DRJCC ###
    p_cap_opt4, grid_result, grid_result_oos, _ = run_bi_level(opt_instance)
    # is_result4 = evaluate(
    #     opt_instance, p_cap_opt4, is_oos=IS_OOS_Enum.IS, method=Method_Enum.CVAR
    # )
    # oos_result4 = evaluate(
    #     opt_instance, p_cap_opt4, is_oos=IS_OOS_Enum.OOS, method=Method_Enum.CVAR
    # )
    # print(f"Violation frequency OOS: {round(oos_result4.freq, 2)*100}%")

if RUN_THREE_THETA_RESULTS:
    ### DRJCC for three thetas to show as a result ###
    p_cap_opt5, grid_result = run_three_thetas(opt_instance)

# %% # noqa

# Plotting
x = np.arange(setup.total_time) / (setup.no_hours_per_day * setup.no_minutes_per_hour)
# x = np.arange(total_time) / (no_minutes_per_hour)
plt.figure(figsize=(10, 6))
# plt.plot(x, opt_instance.aggregate_kw)
plt.plot(x, np.nansum(opt_instance.ev_kw[: opt_instance.cv.no_ev_samples], axis=0))
# highligt in-sample and out-of-sample periods
plt.axvspan(
    0,
    cv.in_sample_start / (setup.no_hours_per_day * setup.no_minutes_per_hour),
    alpha=0.2,
    color="grey",
    label="burn-in",
)
plt.axvspan(
    cv.in_sample_start / (setup.no_hours_per_day * setup.no_minutes_per_hour),
    cv.in_sample_end / (setup.no_hours_per_day * setup.no_minutes_per_hour),
    alpha=0.2,
    color="green",
    label="in-sample",
)
plt.axvspan(
    cv.out_sample_start / (setup.no_hours_per_day * setup.no_minutes_per_hour),
    cv.out_sample_end / (setup.no_hours_per_day * setup.no_minutes_per_hour),
    alpha=0.2,
    color="orange",
    label="out-of-sample",
)
plt.xlabel("Days")
plt.ylabel("kW")
plt.legend()
# plt.title("EV Charging Simulation")
plt.xlim(0, setup.no_days)
plt.grid(True)
ax = plt.gca()
_set_font_size(ax, misc=16, legend=16)
plt.tight_layout()
# NTOE: tikz takes up way too much memory with this plot...
# tikzplotlib.save("tex/figures/drjcc_raw.tikz")
if SAVE_PLOT:
    plt.savefig("tex/figures/drjcc_raw.png", dpi=300)

# create a plot that shows the average consumption for each hour (LINEPLOT)
f, ax = plt.subplots(1, 2, figsize=(12, 4))
for i, _up_flex, _ in zip(range(2), [up_flex, up_flex_oos], [down_flex, down_flex_oos]):
    x = np.arange(_up_flex.shape[1]) / 60
    prfx = "IS" if i == 0 else "OOS"
    ax[i].plot(x, np.nanmean(_up_flex, axis=0), label="mean")
    # plot area between 10% and 90%
    ax[i].fill_between(
        x=x,
        y1=np.nanpercentile(_up_flex, 10, axis=0),
        y2=np.nanpercentile(_up_flex, 90, axis=0),
        alpha=0.2,
        label=f"{prfx} 10-90\%",  # type: ignore # noqa
    )
    ax[i].set_xlabel("Hour of Day")
    if i == 0:
        ax[i].set_ylabel("kW")
    ax[i].set_title(f"{prfx} distribution of EV Charging")
    ax[i].grid(True)
    ax[i].set_xlim(0, 23)
    ax[i].legend()
ylim = max(
    max(np.nanpercentile(up_flex, 90, axis=0)),
    max(np.nanpercentile(up_flex_oos, 90, axis=0)),
)
ax[0].set_ylim(0, ylim * 1.1)
ax[1].set_ylim(0, ylim * 1.1)

_set_font_size(ax, misc=16, legend=14)
plt.tight_layout()

if SAVE_PLOT:
    tikzplotlib.save("tex/figures/drjcc_is_oos_flex.tikz", axis_width="0.49\\textwidth")
    # save as png
    plt.savefig("tex/figures/drjcc_is_oos_flex.png", dpi=300)
plt.show()

# %% # noqa

# create a plot that shows the mean empirical distribution for each hour with 10/90 percentiles
f, ax = plt.subplots(1, 2, figsize=(12, 6))
for i, _emp in zip(range(2), [emp, emp_oos]):
    prfx = "IS" if i == 0 else "OOS"
    x = np.arange(_emp.shape[1]) / 60
    ax[i].plot(x, np.nanmean(_emp, axis=0))
    # plot area between 10% and 90%
    ax[i].fill_between(
        x=x,
        y1=np.nanpercentile(_emp, 10, axis=0),
        y2=np.nanpercentile(_emp, 90, axis=0),
        alpha=0.2,
        # label=f"{prfx} 10-90\%",
    )
    # plot p_cap_opt
    # write p_cap_opt as latex math
    tx = r"$p^{\text{cap}}$"
    if RUN_ALL_THREE:
        ax[i].plot(p_cap_opt, label="ALSO-X", color="green", linestyle="--")
        ax[i].plot(p_cap_opt2, label="DRJCC", color="blue", linestyle="--")
        ax[i].plot(p_cap_opt3, label="CVaR", color="orange", linestyle="--")
    if RUN_BI_LEVEL and False:
        ax[i].plot(p_cap_opt4, label="Bi-level", color="red", linestyle="--")
    ax[i].set_xlabel("Hour of Day")
    if i == 0:
        ax[i].set_ylabel("kW")
    ax[i].set_title(f"{prfx} distribution of flexibility")
    ax[i].grid(True)
    ax[i].set_xlim(0, 23)
    ax[i].legend()
ylim = max(
    max(np.nanpercentile(up_flex, 90, axis=0)),
    max(np.nanpercentile(up_flex_oos, 90, axis=0)),
)
ax[0].set_ylim(0, ylim * 1.1)
ax[1].set_ylim(0, ylim * 1.1)

_set_font_size(ax, misc=16, legend=14)
plt.tight_layout()

if SAVE_PLOT:
    tikzplotlib.save("tex/figures/drjcc_bids.tikz", axis_width="0.49\\textwidth")
    # also save as png
    plt.savefig("tex/figures/drjcc_bids.png", dpi=300)

# %% # noqa

# create a plot that shows the mean empirical distribution for each hour with 10/90 percentiles
f, ax = plt.subplots(1, 2, figsize=(12, 6))
for i, _emp in zip(range(2), [emp, emp_oos]):
    prfx = "IS" if i == 0 else "OOS"
    x = np.arange(_emp.shape[1]) / 60
    ax[i].plot(x, np.nanmean(_emp, axis=0))
    # plot area between 10% and 90%
    ax[i].fill_between(
        x=x,
        y1=np.nanpercentile(_emp, 10, axis=0),
        y2=np.nanpercentile(_emp, 90, axis=0),
        alpha=0.2,
        # label=f"{prfx} 10-90\%",
    )
    # plot p_cap_opt
    # write p_cap_opt as latex math
    tx = r"$p^{\text{cap}}$"
    if RUN_THREE_THETA_RESULTS:
        for q, (theta, val) in enumerate(grid_result.items()):  # type: ignore
            theta_tex = r"$\theta$" + "=" + str(theta)
            p_cap_opt = p_cap_opt5[q, :]  # type: ignore
            ax[i].plot(p_cap_opt, label=theta_tex, linestyle="--")
    ax[i].set_xlabel("Hour of Day")
    if i == 0:
        ax[i].set_ylabel("kW")
    # ax[i].set_title(f"{prfx} distribution of flexibility")
    ax[i].grid(True)
    ax[i].set_xlim(0, 23)
    ax[i].legend()
ylim = max(
    max(np.nanpercentile(up_flex, 90, axis=0)),
    max(np.nanpercentile(up_flex_oos, 90, axis=0)),
)
ax[0].set_ylim(0, ylim * 1.1)
ax[1].set_ylim(0, ylim * 1.1)

_set_font_size(ax, misc=16, legend=16)
plt.tight_layout()

if SAVE_PLOT:
    tikzplotlib.save("tex/figures/drjcc_bids_paper.tikz", axis_width="0.49\\textwidth")
    # also save as png
    plt.savefig("tex/figures/drjcc_bids_paper.png", dpi=300)

# %% # noqa
# create (3,4) table using Pandas showing revenue and penalty for each method, IS and OOS
# is_days = cv.no_is_days(setup)
# oos_days = cv.no_oos_days(setup)
# print(
#     pd.DataFrame(
#         [
#             {
#                 "method": result.method.value,
#                 "is": "Yes" if result.is_oos == IS_OOS_Enum.IS else "No",
#                 "oos": "Yes" if result.is_oos == IS_OOS_Enum.OOS else "No",
#                 "revenue [DKK/day]": round(result.revenue / is_days, 2)
#                 if result.is_oos == IS_OOS_Enum.IS
#                 else round(result.revenue / oos_days, 2),
#                 "penalty [DKK/day]": round(result.penalty / is_days, 2)
#                 if result.is_oos == IS_OOS_Enum.IS
#                 else round(result.penalty / oos_days, 2),
#             }
#             for result in [
#                 is_result,
#                 oos_result,
#                 is_result2,
#                 oos_result2,
#                 is_result3,
#                 oos_result3,
#             ]
#         ]
#     )
# )

plt.close()
if True:
    import tikzplotlib

assert oos_result is not None
assert oos_result2 is not None
assert oos_result3 is not None

ul1 = max(
    np.max(oos_result.get_freq_distribution()),
    np.max(oos_result2.get_freq_distribution()),
)
ul1 = max(ul1, np.max(oos_result3.get_freq_distribution()))
ul2 = max(
    np.max(oos_result.get_violation_distribution()),
    np.max(oos_result2.get_violation_distribution()),
)
ul2 = max(ul2, np.max(oos_result3.get_violation_distribution()))

# create a histogram that shows the distribution of OOS violation frequencies
for i, result in enumerate([oos_result, oos_result2, oos_result3]):
    f, ax = plt.subplots(1, 2, figsize=(12, 4))
    # ax = ax.flatten()
    match i:
        case 0:
            method = "ALSO-X"
            i1 = 0
            color = "green"
        case 1:
            method = "DRJCC"
            i1 = 0
            color = "blue"
        case 2:
            method = "CVaR"
            i1 = 0
            color = "orange"
        case _:
            raise ValueError(f"Invalid value for i: {i}")
    assert i >= 0 and i <= 2
    counts, bins, patches = ax[i1].hist(
        result.get_freq_distribution(), bins=20, edgecolor="black"
    )
    freq_oos = np.mean(result.get_freq_distribution())
    ax[i1].vlines(
        freq_oos,
        ymin=0,
        ymax=max(counts),
        color=color,
        label=f"{method}: {round(freq_oos*100,2)}" + "%",
        linestyle="--",
    )
    ax[i1].vlines(
        P90_EPSILON,
        ymin=0,
        ymax=max(counts),
        color="black",
        label="P90: 10%",
        linestyle="--",
        alpha=0.5,
    )
    ax[i1].vlines(
        P90_EPSILON + 0.05,
        ymin=0,
        ymax=max(counts),
        color="red",
        label="P90+buffer: 15%",
        linestyle="--",
    )
    ax[i1].set_xlabel("Within-hour violation frequency")
    ax[i1].set_ylabel("Frequency")
    # ax[i1].set_title("Frequency distribution of violations")

    mean_vio = np.mean(result.get_violation_distribution())
    counts, bins, patches = ax[i1 + 1].hist(
        result.get_violation_distribution(), bins=30, edgecolor="black"
    )
    ax[i1 + 1].vlines(
        mean_vio,
        ymin=0,
        ymax=max(counts),
        color=color,
        label=f"{method}: {round(mean_vio,2)} kW",
        linestyle="--",
    )
    ax[i1 + 1].set_xlabel("Magnitude of violations [kW]")
    ax[i1 + 1].set_ylabel("Minutes")
    # ax[i1 + 1].set_title("Magnitude distribution of violations")

    ax[i1].set_xlim(0, ul1)
    ax[i1].set_xlim(0, ul1)
    ax[i1].set_xlim(0, ul1)

    ax[i1 + 1].set_xlim(0, ul2)
    ax[i1 + 1].set_xlim(0, ul2)
    ax[i1 + 1].set_xlim(0, ul2)

    # Position the y-axis label on the right
    ax[i1 + 1].yaxis.set_label_position("right")
    # Move the y-axis ticks to the right
    ax[i1 + 1].yaxis.tick_right()

    ax[i1].legend()
    ax[i1 + 1].legend()

    # rotate xticks
    for ax_ in [ax[i1], ax[i1 + 1]]:
        plt.sca(ax_)
        plt.xticks(rotation=45)

    _set_font_size(ax[i1], misc=16, legend=14)
    _set_font_size(ax[i1 + 1], misc=16, legend=14)

    # tight
    plt.tight_layout()

    if SAVE_PLOT:
        # NOTE: tikzplotlib can't convert legend as \draw commands does not have \addlegendentry
        # tikzplotlib.save(
        #     f"tex/figures/drjcc_oos_histograms_{method}.tikz",
        #     axis_width="0.49\\textwidth",
        # )
        plt.savefig(f"tex/figures/drjcc_oos_histograms_{method}.png", dpi=300)

plt.show()

# %% # noqa
assert grid_result is not None
assert grid_result_oos is not None


epsilon_length = len(EPSILON)
theta_length = len(opt_instance.drjcc.theta_list)
matrix = np.full((epsilon_length, theta_length), np.nan)
# for ele in grid_result_oos:
for ele in grid_result:
    ep = ele["epsilon"]
    th = ele["theta"]
    assert ep in EPSILON
    assert th in opt_instance.drjcc.theta_list
    # get index of epsilon in EPSILON
    ep_ix = np.where(EPSILON == ep)[0][0]
    # get index of theta in theta_list
    th_ix = opt_instance.drjcc.theta_list.index(th)
    # save result in matrix
    matrix[ep_ix, th_ix] = ele["outer_obj"]

print(matrix.shape)
print(np.nanmax(matrix))
# get row index and col index for max value
row_ix, col_ix = np.where(matrix == np.nanmax(matrix))
assert np.isclose(np.nanmax(matrix), matrix[row_ix, col_ix]).all()
print(f"Optimal epsilon: {EPSILON[row_ix[0]]}")
print(f"Optimal theta: {opt_instance.drjcc.theta_list[col_ix[0]]}")

# plot a heatmap with epsilon on x-axis, theta on y-axis and outer_objective on z-axis
f, ax = plt.subplots(1, 1, figsize=(6, 6))
# use a colormap where dark is higher and light is lower
cmap = plt.cm.get_cmap("viridis_r")  # type: ignore
ax.imshow(matrix, cmap=cmap, interpolation="nearest")
# colorbar
cbar = ax.figure.colorbar(ax.imshow(matrix, cmap=cmap, interpolation="nearest"))
cbar.ax.set_ylabel(
    "Total flexibility procured during a day [kW]", rotation=-90, va="bottom"
)
ax.set_xlabel(r"$\theta$")
ax.set_ylabel(r"$\epsilon$")
ax.set_xticks(np.arange(theta_length))
ax.set_yticks(np.arange(epsilon_length))
ax.set_xticklabels(opt_instance.drjcc.theta_list)
ax.set_yticklabels(EPSILON)
for item in [
    ax.xaxis.label,
    ax.yaxis.label,
]:  # + ax.get_xticklabels() + ax.get_yticklabels()
    item.set_fontsize(14)
# rotate xticks
plt.setp(ax.get_xticklabels(), rotation=60, ha="right", rotation_mode="anchor")
plt.tight_layout()

# Interpretation of heatmap:
# Low theta and high epsilon gives very low avaialble flexibility (obj value for TSO)
# due to exponential penalty function in bi_level.py

if SAVE_PLOT:
    # tikz conversion does not work for some reason
    # tikzplotlib.save(
    #     "tex/figures/heatmap.tikz",
    #     axis_width="0.49\\textwidth",
    # )
    plt.savefig("tex/figures/heatmap.png", dpi=300, bbox_inches="tight")

# plt.show()


==> src/misc.py <==
# %%
import matplotlib.pyplot as plt
import numpy as np

# Set parameters for the Poisson process
lambda_rate = 5  # average number of arrivals per unit time, e.g., 5 arrivals per hour
total_time = 10  # total time period for the simulation, e.g., 10 hours

# Generate arrival times
np.random.seed(0)  # for reproducibility
inter_arrival_times = np.random.exponential(
    scale=1 / lambda_rate, size=1000
)  # exponential inter-arrival times
arrival_times = np.cumsum(inter_arrival_times)  # cumulative sum to get arrival times

# Filter arrival times to fit within the total time
arrival_times = arrival_times[arrival_times <= total_time]

# Plotting
plt.figure(figsize=(10, 6))
plt.eventplot(arrival_times, orientation="horizontal", colors="blue")
plt.xlabel("Time")
plt.title("Poisson Arrival Process Simulation (Lambda = 5 arrivals/hour)")
plt.xlim(0, total_time)
plt.grid(True)
plt.show()

# Number of arrivals
num_arrivals = len(arrival_times)
num_arrivals


# %%
import matplotlib.pyplot as plt
import numpy as np

# Time series simulation parameters
A1, B1 = 1, 0.5  # Amplitudes for the daily pattern
A2, B2 = 0.0, 0.0  # Amplitudes for the weekly pattern
total_hours = 24 * 7 * 4  # Simulating for 4 weeks (in hours)

# Time points (in hours)
t = np.arange(0, total_hours, 1)  # hourly intervals

# Fourier components for daily and weekly patterns
daily_component = A1 * np.sin(2 * np.pi * t / 24) + B1 * np.cos(2 * np.pi * t / 24)
weekly_component = A2 * np.sin(2 * np.pi * t / (24 * 7)) + B2 * np.cos(
    2 * np.pi * t / (24 * 7)
)

# Combined time series
y = daily_component + weekly_component

# Adding random noise for realism
noise = np.random.normal(
    0, 0.2, total_hours
)  # noise with mean 0 and standard deviation 0.2
y_noisy = y + noise

# Plotting
plt.figure(figsize=(15, 6))
plt.plot(t, y_noisy, label="Simulated Time Series with Noise")
plt.plot(t, y, label="Underlying Pattern without Noise", alpha=0.7)
plt.xlabel("Time (hours)")
plt.ylabel("Value")
plt.title("Simulated Time Series Data with Daily and Weekly Patterns")
plt.legend()
plt.grid(True)
plt.show()

#%%
# Time simulation parameters
total_days = 4 * 7  # 4 weeks
hours_per_day = 24

# Time series simulation parameters
A1, B1 = 1, 0.5  # Amplitudes for the daily pattern
A2, B2 = 0.0, 0.0  # Amplitudes for the weekly pattern
A3, B3 = 0.0, 0.0  # Amplitudes for the monthly pattern
A0, B0 = 2, 1.8  # Amplitudes for weekend pattern

# Time array (in hours)
time_hours = np.arange(total_days * hours_per_day)

# Define simple patterns for demonstration
# Daily pattern
daily_pattern = A1 * np.sin(2 * np.pi * time_hours / 24) + B1 * np.cos(
    2 * np.pi * time_hours / 24
)
weekly_pattern = A2 * np.sin(2 * np.pi * time_hours / (24 * 7)) + B2 * np.cos(
    2 * np.pi * time_hours / (24 * 7)
)
# Weekend pattern
weekend_pattern = A0 * np.sin(2 * np.pi * time_hours / (24 * 7)) + B0 * np.cos(
    2 * np.pi * time_hours / (24 * 7)
)
# Monthly pattern
monthly_pattern = A3 * np.sin(2 * np.pi * time_hours // 24 / (30)) + B3 * np.cos(
    2 * np.pi * time_hours // 24 / (30)
)
# regular pattern
regular_pattern = daily_pattern + weekly_pattern + monthly_pattern

# Initialize the combined pattern array
combined_pattern = np.zeros_like(time_hours, dtype=float)

# Map the patterns to the corresponding days
for hour in time_hours:
    day_of_week = (
        hour // hours_per_day
    ) % 7  # Calculate day of the week (0 = Monday, 6 = Sunday)
    if day_of_week < 5:  # Weekdays
        combined_pattern[hour] = regular_pattern[hour]
    else:  # Weekends
        combined_pattern[hour] = regular_pattern[hour] + weekend_pattern[hour]
        combined_pattern[hour] = regular_pattern[hour]

# Adding random noise for realism
noise = np.random.normal(0, 0.1, total_days * hours_per_day)
combined_pattern_noisy = combined_pattern + noise

# Plotting
plt.figure(figsize=(15, 6))
plt.plot(time_hours, combined_pattern_noisy, label="Combined Pattern with Noise")
plt.plot(time_hours, combined_pattern, label="Underlying Combined Pattern", alpha=0.7)
plt.xlabel("Time (hours)")
plt.ylabel("Value")
plt.title("Simulated Time Series with Different Weekday and Weekend Patterns")
plt.legend()
plt.grid(True)
plt.show()


==> src/norms.py <==
# %%

import numpy as np


def calculate_norms(vector, p=None):
    """
    Calculate the 1-norm, p-norm, and infinity norm of a vector.

    Parameters:
    vector (list or numpy array): The input vector.
    p (int, optional): The value of p for the p-norm. Default is None, which calculates the 2-norm.

    Returns:
    float: The 1-norm of the vector.
    float: The p-norm of the vector (default is 2-norm).
    float: The infinity norm of the vector.
    """
    vector = np.array(
        vector
    )  # Convert the input to a numpy array for easy calculations
    one_norm = np.sum(np.abs(vector))

    if p is None:
        p_norm = np.linalg.norm(vector)  # Default to 2-norm if p is not specified
    else:
        p_norm = np.power(np.sum(np.abs(vector) ** p), 1 / p)

    infinity_norm = np.max(np.abs(vector))

    return one_norm, p_norm, infinity_norm


# Example usage:
vector = [1, -2, 3, -4]
vector = [1, 1, 1, 1]
vector = np.zeros(24 * 60)
vector[0] = 1
one_norm, two_norm, infinity_norm = calculate_norms(vector)
_, ten_norm, _ = calculate_norms(vector, 10)
print("1-Norm:", one_norm)
print("2-Norm:", two_norm)
print("10-Norm:", ten_norm)
print("Infinity Norm:", infinity_norm)


==> src/plot.py <==
#%%
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# plt.style.use("ggplot")

rng = np.random.default_rng(42)

amplitude = 3
offset = 7
# Increase the time range to show 3 full cycles
t = np.linspace(0, 6 * np.pi, 300)  # 3 cycles
sinusoidal_signal = amplitude * np.sin(t) + offset

# Multiply the sinusoidal by 0.7
adjusted_signal = 0.7 * sinusoidal_signal

# Add random Gaussian noise with mean 0 and standard deviation 0.5 at each time step
noise = rng.normal(0, 1.2, t.shape)
# Recreate the noisy signal with the adjusted sinusoidal
noisy_signal = adjusted_signal + noise
noisy_signal2 = pd.Series(noisy_signal).rolling(10).mean().values

# Recalculate the rolling standard deviation with the new signal
rolling_std = np.array(
    [np.std(noisy_signal[max(0, i - 20) : i + 1]) for i in range(len(t))]
)
rolling_std = pd.Series(noisy_signal).rolling(10).std().values

# Recreate upper and lower bounds for the confidence interval
upper_bound = noisy_signal2 + rolling_std
lower_bound = noisy_signal2 - rolling_std

# Set the font size for better readability
plt.rcParams.update({"font.size": 14})

# Recreate the plot
fig, ax = plt.subplots(figsize=(10, 6), dpi=300)

# Plot the noisy sinusoidal signal
ax.plot(t, noisy_signal2, label="Noisy Sinusoidal Signal")
ax.fill_between(t, lower_bound, upper_bound, color="gray", alpha=0.3)

# Set the y-axis limits to accommodate the noise and the confidence interval
ax.set_ylim(0, 10)

# Remove y-ticks and x-ticks
ax.set_yticks([])
ax.set_xticks([])

# Add labels for x and y axis with increased font size
ax.set_xlabel("minute")
ax.set_ylabel("kW")

# Keep the grid to provide a reference for the variability in the data
# ax.grid(True, which="both", linestyle="--", linewidth=0.5)

# Revert the axes to the standard lines without arrow tips
ax.spines["bottom"].set_position(("data", 0))
ax.spines["left"].set_position(("data", 0))
ax.spines["right"].set_color("none")
ax.spines["top"].set_color("none")

# add horizontal line at 7 kW
ax.axhline(y=0.5, color="black", linestyle="--", linewidth=1)
ax.axhline(y=9.5, color="black", linestyle="--", linewidth=1)

# create arrows
ax.annotate(
    "",
    xy=(5, 9.5),
    xytext=(5, 3.7),
    arrowprops=dict(arrowstyle="->", color="black", linewidth=1),
)
ax.text(
    s=r"$p^{\mathrm{cap},\downarrow}$",
    x=5.2,
    y=8,
    verticalalignment="center",
    horizontalalignment="left",
    fontsize=16,
)
ax.annotate(
    "",
    xy=(5, 0.45),
    xytext=(5, 1.7),
    arrowprops=dict(arrowstyle="->", color="black", linewidth=1),
)
ax.text(
    s=r"$p^{\mathrm{cap},\uparrow}$",
    x=5.2,
    y=1.5,
    verticalalignment="center",
    horizontalalignment="left",
    fontsize=16,
)

# Add annotation for P^min and P^max to the y-axis with increased font size
ax.text(
    s=r"$P^{\mathrm{Min}}$",
    x=0.2,
    y=1,
    verticalalignment="center",
    horizontalalignment="left",
    fontsize=16,
)
ax.text(
    s=r"$P^{\mathrm{Max}}$",
    x=0.2,
    y=9,
    verticalalignment="center",
    horizontalalignment="left",
    fontsize=16,
)

# Save the plot with high resolution
high_res_image_path_final = "tex/figures/power_high_res_plot.png"
plt.savefig(high_res_image_path_final, dpi=300)

if True:
    import tikzplotlib

tikzplotlib.save("tex/figures/power_high_res_plot.tikz")

# Show the updated plot
plt.show()


==> src/utils.py <==
from functools import wraps
from time import time
from typing import Any, Callable, Optional


def timing(print_output: bool = False, fname: Optional[str] = None) -> Callable:
    def timing_decorator(f: Callable) -> Callable:
        if fname is None:
            name = f.__name__
        else:
            name = fname

        @wraps(f)
        def wrap(*args: Any, **kw: Any) -> Any:
            ts = time()
            result = f(*args, **kw)
            te = time()
            text = "func:%r took: %2.4f sec" % (name, te - ts)
            text += f" | Result: {result})" if print_output else ""
            print(text)
            # LOGGER.info(text)
            return result

        return wrap

    return timing_decorator


def _set_font_size(ax: Any, misc: int = 26, legend: int = 14) -> None:
    try:
        _ = len(ax)
    except TypeError:
        ax = [ax]
    for _ax in ax:
        for item in (
            [_ax.title, _ax.xaxis.label, _ax.yaxis.label]
            + _ax.get_xticklabels()
            + _ax.get_yticklabels()
        ):
            item.set_fontsize(misc)
    for _ax in ax:
        for item in _ax.get_legend().get_texts():
            item.set_fontsize(legend)

